Okubo algebras and Exceptional Periodicity: tetracode gradings, root-lattice obstructions and Clifford cones

The Okubo algebra brings together ternary gradings, integral root frames and rank-three geometry. We examine how these structures extend to the complex Exceptional Periodicity algebras. With $N=4(n+1)$, a tetracode character gives eight nonzero homogeneous components of dimension $t_n=8n+3+2^{4n}$. On a tip, a compatible grading has zero component of dimension $8n-5$ and eight nonzero components of dimension $1+2^{4n-3}$. The arithmetic behaves differently: for $n\geq2$, the lattice $D_N^+$ has no full-rank orthogonal frame of unscaled $A_2$ lattices. We exhibit failures of the Jacobi and Jordan identities and determine the derivations and full automorphism group of the ambient algebra above level one. We also give a Clifford-module proof, with the normalization fixed by root products, of the published realization of EP tips as special Vinberg $H$-algebras. This identifies a positive real form and yields explicit formulas for its cone, cubic, Cholesky coordinates and rational dual invariant. The cone is symmetric exactly at $n=1$. Its determinant-one hypersurface belongs to the known $L(8n,1,0)$ series, whose $r$- and $c$-maps give homogeneous scalar manifolds for supergravity theories with eight real supercharges.

==> anc/README.md <==
# Ancillary files

Exact computational supplement to

> A. Marrani, D. Corradetti, *Okubo algebras and Exceptional Periodicity:
> tetracode gradings, root-lattice obstructions and Clifford cones*.

The programs accompany Section 11 of the article ("Exact checks and
reproducibility"). They support the stated identities and counts at the
levels indicated; the statements valid at every level are proved in the
article. No floating-point comparison is used in the root checks.

## Files

| Program | Recorded output | Scope |
|---|---|---|
| `exact_checks.py` | `exact_check_results.json` | Roots at n = 1, 2, 3; lattice-root census; tetracode ambient and tip fibres; frame, idempotents, unit and block dimensions; opposite-pair Jacobiators for a fixed spinorial root; all ordered tip products at n = 1, 2 (729 and 75,625 pairs); Jacobi and Jordan witnesses at n = 2, 3; the 27 congruence residues; a scaled D8 frame certificate. |
| `clifford_checks.py` | `clifford_check_results.json` | Exact real Clifford generators at n = 1, 2 as signed permutation matrices; all generator anticommutators; Cholesky cubic and inverse parameters; both logarithmic duality identities at a specified positive point; the real non-Jordan witness and adjoint failure at n = 2. |
| `root_clifford_bridge_checks.py` | `root_clifford_bridge_check_results.json` | Gamma operators derived from the tip product itself; every vector-generator anticommutator on the whole spinorial tip basis at n = 1, 2, 3 (1,024, 65,536 and 2,359,296 exact checks); trace-adjoint relation; normalization fixture of the identification theorem; signed coordinate map to the published tip; all ordered tip products at n = 1, 2 against the normalized matrix-block formulas. |
| `enumerate_gradings.cpp` | `enumeration_results.txt` | Enumeration of all coordinate-value multisets of size N from the nine elements of F_3^2, with exact fibre counts, through N = 20. Counts are modulo coordinate permutations with fixed degree labels; they are not counts of automorphism orbits. |

## How to run

Python 3 with the standard library only, and a C++17 compiler; no
third-party package is needed.

```
python3 exact_checks.py
python3 clifford_checks.py
python3 root_clifford_bridge_checks.py
g++ -O3 -std=c++17 enumerate_gradings.cpp -o enumerate_gradings
./enumerate_gradings > enumeration_results.txt
```

Each Python program rewrites its JSON file next to itself and prints it.
`root_clifford_bridge_checks.py` imports `exact_checks.py`, so keep the files
in one directory. Each JSON result records the SHA-256 hash of the program
source that produced it.

## Notes

* The docstrings of the programs name the internal revision ("v2", "v3") in
  which each was written. The files are unchanged from those revisions, so
  that the recorded source hashes remain valid.
* Finite computations support the analytical statements; they do not replace
  the proofs, and they do not certify gradings, integral compatibility or
  identities beyond the scope listed above.


==> anc/clifford_check_results.json <==
{
  "models": [
    {
      "n": 1,
      "V_dimension": 8,
      "S_chiral_dimension": 8,
      "Clifford_relations": "all generator pairs on every basis vector",
      "Cholesky_D": "576",
      "logarithmic_duality": "passed exactly",
      "Jordan_failure_witness_checked": false
    },
    {
      "n": 2,
      "V_dimension": 16,
      "S_chiral_dimension": 128,
      "Clifford_relations": "all generator pairs on every basis vector",
      "Cholesky_D": "576",
      "logarithmic_duality": "passed exactly",
      "Jordan_failure_witness_checked": true
    }
  ],
  "scope": "two real Clifford models; not an EP/Clifford algebra isomorphism",
  "script_sha256": "973d286cce442e30806e3ba107710c1df230ad716744d7bb27f989d9abae25c0"
}


==> anc/clifford_checks.py <==
#!/usr/bin/env python3
"""Exact checks of the positive Clifford model at n=1 and n=2.

Signed permutation matrices construct Cl(0,8), then Cl(0,16).
All operations use integers or fractions. This tests the newly stated
cubic/dual formulas; it does not identify them with the EP root product.
"""
from fractions import Fraction as F
import hashlib, json, pathlib

def octonion_product(i,j):
    if i==0:return 1,j
    if j==0:return 1,i
    if i==j:return -1,0
    for a,b,c in ((1,2,3),(1,4,5),(1,7,6),(2,4,6),
                  (2,5,7),(3,4,7),(3,6,5)):
        for x,y,z in ((a,b,c),(b,c,a),(c,a,b)):
            if (i,j)==(x,y):return 1,z
            if (i,j)==(y,x):return -1,z
    raise AssertionError((i,j))

def clifford8():
    out=[]
    for i in range(1,8):
        cols=[]
        for j in range(16):
            a,k=octonion_product(i,j%8)
            cols.append((k+(8 if j<8 else 0),a))
        out.append(cols)
    out.append([(j+8,-1) if j<8 else (j-8,1) for j in range(16)])
    return out,[1]*8+[-1]*8

def clifford16():
    G,grade=clifford8();out=[]
    for A in G:
        out.append([(A[j//16][0]*16+j%16,A[j//16][1]*grade[j%16])
                    for j in range(256)])
    for A in G:
        out.append([(j//16*16+A[j%16][0],A[j%16][1]) for j in range(256)])
    return out,[grade[i]*grade[j] for i in range(16) for j in range(16)]

def dot(x,y):return sum(a*b for a,b in zip(x,y))
def vadd(x,y):return tuple(a+b for a,b in zip(x,y))
def scale(k,x):return tuple(k*a for a in x)
def zero(n):return (F(0),)*n

class Model:
    def __init__(self,n):
        self.n=n
        self.G,self.grade=clifford8() if n==1 else clifford16()
        self.d=len(self.G)
        self.plus=[i for i,c in enumerate(self.grade) if c==1]
        self.minus=[i for i,c in enumerate(self.grade) if c==-1]
        self.pindex={j:i for i,j in enumerate(self.plus)}
        self.mindex={j:i for i,j in enumerate(self.minus)}
        self.b=len(self.plus)
        for A in self.G:
            for j,(k,a) in enumerate(A):
                assert self.grade[k]==-self.grade[j]
                assert A[k]==(j,-a)
        for i,A in enumerate(self.G):
            for j,B in enumerate(self.G):
                for k in range(len(self.grade)):
                    u,a=A[k];v,b=B[u]
                    w,c=B[k];z,d=A[w]
                    if i==j: assert v==z==k and a*b==c*d==-1
                    else:assert v==z and a*b==-c*d
        self.maps=[[(self.mindex[A[k][0]],A[k][1]) for k in self.plus]
                   for A in self.G]
    def C(self,v,s):
        out=[F(0)]*self.b
        for c,A in zip(v,self.maps):
            if c:
                for j,(k,a) in enumerate(A):out[k]+=c*a*s[j]
        return tuple(out)
    def CT(self,v,t):
        out=[F(0)]*self.b
        for c,A in zip(v,self.maps):
            if c:
                for j,(k,a) in enumerate(A):out[j]+=c*a*t[k]
        return tuple(out)
    def beta(self,s,t):
        return tuple(sum(a*s[j]*t[k] for j,(k,a) in enumerate(A)) for A in self.maps)
    def cubic(self,X):
        x,y,z,s,t,v=X
        return x*y*z-x*dot(v,v)-y*dot(t,t)-z*dot(s,s)+2*dot(self.C(v,s),t)
    def defect(self,s,t):return dot(s,s)*dot(t,t)-dot(self.beta(s,t),self.beta(s,t))
    def dual(self,X):
        x,y,z,s,t,v=X
        return self.cubic(X)+self.defect(s,t)/x
    def grad(self,X,dual=False):
        x,y,z,s,t,v=X;be=self.beta(s,t)
        a=F(y*z-dot(v,v));b=F(x*z-dot(t,t));c=F(x*y-dot(s,s))
        ss=vadd(self.CT(v,t),scale(-z,s))
        tt=vadd(self.C(v,s),scale(-y,t))
        vv=vadd(be,scale(-x,v))
        if dual:
            a-=self.defect(s,t)/(x*x)
            ss=vadd(ss,scale(1/x,vadd(scale(dot(t,t),s),scale(-1,self.CT(be,t)))))
            tt=vadd(tt,scale(1/x,vadd(scale(dot(s,s),t),scale(-1,self.C(be,s)))))
        return a,b,c,ss,tt,vv
    def scaled(self,k,X):return tuple(k*a for a in X[:3])+tuple(scale(k,a) for a in X[3:])
    def square(self,X):
        x,y,z,s,t,v=X
        return (x*x+dot(s,s)+dot(t,t),y*y+dot(s,s)+dot(v,v),
                z*z+dot(t,t)+dot(v,v),vadd(scale(x+y,s),self.CT(v,t)),
                vadd(scale(x+z,t),self.C(v,s)),vadd(scale(y+z,v),self.beta(s,t)))
    def add(self,X,Y):return tuple(a+b for a,b in zip(X[:3],Y[:3]))+tuple(vadd(a,b) for a,b in zip(X[3:],Y[3:]))
    def product(self,X,Y):
        out=self.square(self.add(X,Y))
        out=self.add(out,self.scaled(-1,self.square(X)))
        out=self.add(out,self.scaled(-1,self.square(Y)))
        return self.scaled(F(1,2),out)
    def checks(self):
        s=tuple(F(i%5-2) if i<7 else F(0) for i in range(self.b))
        t=tuple(F((2*i)%7-3) if i<9 else F(0) for i in range(self.b))
        v=tuple(F((3*i)%5-2) for i in range(self.d))
        assert dot(self.C(v,s),self.C(v,s))==dot(v,v)*dot(s,s)
        a,d,f=F(2),F(3),F(4)
        X=(a*a+dot(s,s)+dot(t,t),d*d+dot(v,v),f*f,
           vadd(scale(d,s),self.CT(v,t)),scale(f,t),scale(f,v))
        D=self.cubic(X);assert D==(a*d*f)**2
        x,y,z,ss,tt,vv=X
        assert z>0 and y*z-dot(vv,vv)>0 and D>0
        assert D/(y*z-dot(vv,vv))==a*a
        L=self.scaled(1/D,self.grad(X))
        assert self.dual(L)==1/D
        assert L[0]>0 and L[0]*L[1]-dot(L[3],L[3])>0
        assert self.scaled(1/self.dual(L),self.grad(L,dual=True))==X
        # The degree-three Euler identity uses the factor-two trace pairing.
        G=self.grad(X)
        e=sum(p*q for p,q in zip(X[:3],G[:3]))+2*sum(dot(p,q) for p,q in zip(X[3:],G[3:]))
        assert e==3*D
        witness=False
        if self.n==1:
            assert self.defect(s,t)==0
            assert self.grad(self.grad(X))==self.scaled(D,X)
        else:
            su=(F(1),)+zero(self.b-1)
            occupied={A[0][0] for A in self.maps}
            j=next(i for i in range(self.b) if i not in occupied)
            tu=tuple(F(i==j) for i in range(self.b))
            assert self.beta(su,tu)==zero(self.d) and self.defect(su,tu)==1
            U=(F(0),F(0),F(0),su,zero(self.b),zero(self.d))
            W=(F(0),F(0),F(0),zero(self.b),tu,zero(self.d))
            E2=(F(0),F(1),F(0),zero(self.b),zero(self.b),zero(self.d))
            Y=self.add(U,W);Y2=self.square(Y)
            left=self.product(self.product(Y2,E2),Y)
            right=self.product(Y2,self.product(E2,Y))
            assert self.add(left,self.scaled(-1,right))==self.scaled(F(-1,4),U)
            assert self.cubic(Y)==0
            assert self.grad(self.grad(Y))==(F(1),F(0),F(0),zero(self.b),zero(self.b),zero(self.d))
            witness=True
        return {'n':self.n,'V_dimension':self.d,'S_chiral_dimension':self.b,
                'Clifford_relations':'all generator pairs on every basis vector',
                'Cholesky_D':str(D),'logarithmic_duality':'passed exactly',
                'Jordan_failure_witness_checked':witness}

if __name__=='__main__':
    report={'models':[Model(n).checks() for n in (1,2)],
            'scope':'two real Clifford models; not an EP/Clifford algebra isomorphism'}
    report['script_sha256']=hashlib.sha256(pathlib.Path(__file__).read_bytes()).hexdigest()
    target=pathlib.Path(__file__).with_name('clifford_check_results.json')
    target.write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))


==> anc/enumerate_gradings.cpp <==
#include <array>
#include <cstdint>
#include <iostream>
#include <algorithm>
#include <climits>
using namespace std;
int N,m[9];
array<array<uint64_t,6>,21> binmod;
uint64_t total,uniform,spinfreeuniform,minhits;
uint64_t minimum;
int idx(int x,int y){x=(x%3+3)%3;y=(y%3+3)%3;return 3*x+y;}
void evaluate(){
 ++total;
 uint64_t O[9]={};
 for(int a=0;a<9;a++)for(int b=a;b<9;b++){
  uint64_t pairs=(a==b)?uint64_t(m[a])*(m[a]-1)/2:uint64_t(m[a])*m[b];
  for(int sa:{-1,1})for(int sb:{-1,1})O[idx(sa*(a/3)+sb*(b/3),sa*(a%3)+sb*(b%3))]+=pairs;
 }
 uint64_t S[18]={};S[0]=1;
 for(int a=0;a<9;a++)if(m[a]){
  uint64_t T[18]={};
  for(int k=0;k<18;k++)if(S[k])for(int j=0;j<6;j++)if(binmod[m[a]][j]){
   int d=k/2,p=k%2,fac=2*m[a]-j;
   int z=idx(d/3+fac*(a/3),d%3+fac*(a%3));
   T[2*z+(p+j)%2]+=S[k]*binmod[m[a]][j];
  }
  copy(T,T+18,S);
 }
 uint64_t ker=O[0]+S[0];
 if(ker<minimum){minimum=ker;minhits=1;}else if(ker==minimum)++minhits;
 uint64_t d=O[1]+S[2];
 bool balanced=d>0;
 for(int c=2;c<9;c++)balanced=balanced&&(O[c]+S[2*c]==d);
 if(balanced){++uniform;if(S[0]==0)++spinfreeuniform;}
}
void recurse(int i,int left){
 if(i==8){m[i]=left;evaluate();return;}
 for(int j=0;j<=left;j++){m[i]=j;recurse(i+1,left-j);}
}
int main(){
 for(int k=0;k<=20;k++){
  uint64_t c=1;
  for(int j=0;j<=k;j++){binmod[k][j%6]+=c;c=c*(k-j)/(j+1);}
 }
 for(int levelN:{8,12,16,20}){
  N=levelN;
  total=uniform=spinfreeuniform=minhits=0;minimum=ULLONG_MAX;
  recurse(0,N);
  cout<<"N="<<N<<" multisets="<<total<<" positive_uniform="<<uniform
      <<" minimum_kernel_roots="<<minimum<<" minimum_multiplicity="<<minhits
      <<" uniform_no_spinorial_kernel="<<spinfreeuniform<<endl;
 }
}


==> anc/enumeration_results.txt <==
N=8 multisets=12870 positive_uniform=353 minimum_kernel_roots=18 minimum_multiplicity=632 uniform_no_spinorial_kernel=16
N=12 multisets=125970 positive_uniform=353 minimum_kernel_roots=66 minimum_multiplicity=192 uniform_no_spinorial_kernel=16
N=16 multisets=735471 positive_uniform=978 minimum_kernel_roots=130 minimum_multiplicity=264 uniform_no_spinorial_kernel=16
N=20 multisets=3108105 positive_uniform=2274 minimum_kernel_roots=216 minimum_multiplicity=648 uniform_no_spinorial_kernel=16


==> anc/exact_check_results.json <==
{
  "levels": [
    {
      "n": 1,
      "N": 8,
      "roots": 240,
      "algebra_dimension": 248,
      "tip_dimension": 27,
      "tip_fibres": {
        "zero": 3,
        "nonzero": 3
      },
      "blocks": [
        8,
        8,
        8
      ],
      "tip_product_pairs_checked": 729,
      "alternate_placement_nonzero_dimensions": [
        0,
        0,
        1,
        1,
        1,
        8,
        8,
        8
      ],
      "locked_family_checks": {
        "2": {
          "roots": 126,
          "tip_dimension": 15,
          "nonzero_character_fibre": 15
        },
        "3": {
          "roots": 72,
          "tip_dimension": 9,
          "nonzero_character_fibre": 9
        }
      },
      "opposite_pair_checks": 126,
      "Jacobi_witness": null,
      "Jordan_witness": null
    },
    {
      "n": 2,
      "N": 12,
      "roots": 2312,
      "algebra_dimension": 2324,
      "tip_dimension": 275,
      "tip_fibres": {
        "zero": 11,
        "nonzero": 33
      },
      "blocks": [
        16,
        128,
        128
      ],
      "tip_product_pairs_checked": 75625,
      "alternate_placement_nonzero_dimensions": [
        0,
        0,
        1,
        1,
        1,
        16,
        128,
        128
      ],
      "locked_family_checks": {
        "2": {
          "roots": 1206,
          "tip_dimension": 143,
          "nonzero_character_fibre": 143
        },
        "3": {
          "roots": 656,
          "tip_dimension": 77,
          "nonzero_character_fibre": 77
        }
      },
      "opposite_pair_checks": 2046,
      "Jacobi_witness": {
        "alpha": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "gamma": [
          -1,
          -1,
          -1,
          -1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "coefficient": -1
      },
      "Jordan_witness": {
        "a": [
          1,
          1,
          -1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          -1
        ],
        "a_prime": [
          1,
          1,
          -1,
          1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          1
        ],
        "b": [
          1,
          1,
          -1,
          -1,
          -1,
          -1,
          -1,
          1,
          1,
          1,
          1,
          -1
        ],
        "b_prime": [
          1,
          1,
          -1,
          -1,
          1,
          1,
          1,
          -1,
          -1,
          -1,
          -1,
          1
        ],
        "u_second_coefficient": "1",
        "t_second_coefficient": "-1",
        "Jordanator": "-u/4"
      }
    },
    {
      "n": 3,
      "N": 16,
      "roots": 33248,
      "algebra_dimension": 33264,
      "tip_dimension": 4123,
      "tip_fibres": {
        "zero": 19,
        "nonzero": 513
      },
      "blocks": [
        24,
        2048,
        2048
      ],
      "tip_product_pairs_checked": 0,
      "alternate_placement_nonzero_dimensions": [
        0,
        0,
        1,
        1,
        1,
        24,
        2048,
        2048
      ],
      "locked_family_checks": {
        "2": {
          "roots": 16750,
          "tip_dimension": 2071,
          "nonzero_character_fibre": 2071
        },
        "3": {
          "roots": 8504,
          "tip_dimension": 1045,
          "nonzero_character_fibre": 1045
        }
      },
      "opposite_pair_checks": 32766,
      "Jacobi_witness": {
        "alpha": [
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "gamma": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "coefficient": -1
      },
      "Jordan_witness": {
        "a": [
          1,
          1,
          -1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          -1
        ],
        "a_prime": [
          1,
          1,
          -1,
          1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          1
        ],
        "b": [
          1,
          1,
          -1,
          -1,
          -1,
          -1,
          -1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          -1
        ],
        "b_prime": [
          1,
          1,
          -1,
          -1,
          1,
          1,
          1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          1
        ],
        "u_second_coefficient": "1",
        "t_second_coefficient": "-1",
        "Jordanator": "-u/4"
      }
    }
  ],
  "divisible_by_27_residues": [
    1
  ],
  "D8_scaled_A2_frame_doubled_E8_roots": [
    [
      [
        -2,
        -2,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        2,
        0,
        -2,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        -2,
        -2,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        2,
        0,
        -2,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -2,
        -2
      ],
      [
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -2,
        2
      ],
      [
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        -1
      ]
    ]
  ],
  "script_sha256": "8563359002d1e7f1bb6466cff2f6de658333148fe07db2a1e9b6103cb1ea7da0"
}


==> anc/exact_checks.py <==
#!/usr/bin/env python3
"""Exact checks accompanying the v2 revision. Standard library only.

This verifies root counts, selected Jacobiators, tetracode fibres, tip
products and arithmetic congruences. It does not certify all triples at
all levels or identify the root-tip algebra with a real Clifford algebra.
"""
from itertools import combinations, product
from collections import Counter, defaultdict
from fractions import Fraction as F
import hashlib, json, pathlib

def roots(n):
    N = 4*(n+1)
    out = []
    for i,j in combinations(range(N),2):
        for a,b in product((-2,2),repeat=2):
            v=[0]*N; v[i]=a; v[j]=b; out.append(tuple(v))
    out += [v for v in product((-1,1),repeat=N) if sum(x==1 for x in v)%2==0]
    return out

def dot(a,b): return F(sum(x*y for x,y in zip(a,b)),4)
def add(a,b): return tuple(x+y for x,y in zip(a,b))
def neg(a): return tuple(-x for x in a)
def simple(N):
    out=[]
    for i in range(N-2):
        v=[0]*N; v[i]=2;v[i+1]=-2;out.append(tuple(v))
    v=[0]*N;v[N-3]=v[N-2]=2;out.append(tuple(v))
    out.append((-1,)*N)
    return out

def coefficients(a):
    N=len(a);q=[F(x-a[-1],2) for x in a[:-1]]
    m=[sum(q[:i+1]) for i in range(N-3)]
    m += [(sum(q[:-1])-q[-1])/2,sum(q)/2,F(-a[-1])]
    assert all(x.denominator==1 for x in m)
    return tuple(int(x) for x in m)

class Algebra:
    def __init__(self,n):
        self.n=n;self.N=4*(n+1);self.R=roots(n);self.rs=set(self.R)
        self.sim=simple(self.N)
        self.edges=[(i,j) for i in range(self.N) for j in range(i+1,self.N)
                    if add(self.sim[i],self.sim[j]) in self.rs]
        self.c={a:coefficients(a) for a in self.R}
    def eps(self,a,b):
        x=self.c.get(a) or coefficients(a);y=self.c.get(b) or coefficients(b)
        e=sum(u*v for u,v in zip(x,y))+sum(x[i]*y[j] for i,j in self.edges)
        return -1 if e%2 else 1
    def bracket(self,a,b):
        if a==neg(b):return {('h',a):F(-1)}
        c=add(a,b)
        return {('r',c):F(self.eps(a,b))} if c in self.rs else {}
    def nested(self,a,b,c):
        out=defaultdict(F)
        for (kind,v),coef in self.bracket(a,b).items():
            if kind=='h': out[('r',c)] += coef*dot(v,c)
            else:
                for k,w in self.bracket(v,c).items():out[k]+=coef*w
        return dict(out)
    def jac(self,a,b,c):
        out=defaultdict(F)
        for p,q,r in ((a,b,c),(b,c,a),(c,a,b)):
            for k,w in self.nested(p,q,r).items():out[k]+=w
        # Combine h-vectors in coordinate space.
        hv=[F(0)]*self.N
        rr={}
        for (kind,v),w in out.items():
            if kind=='h':
                for i in range(self.N):hv[i]+=w*v[i]
            elif w:rr[v]=w
        return rr,tuple(hv)
    def tip(self):return [a for a in self.R if a[0]==a[1] and a[1]-a[2]==2]
    def frame(self):
        a=[0]*self.N;a[0]=a[1]=2
        b=[0]*self.N;b[2]=-2;b[3]=2
        c=[0]*self.N;c[2]=c[3]=-2
        return tuple(map(tuple,(a,b,c)))
    def tip_product(self,a,b):
        out=defaultdict(F)
        for f in self.frame():
            for (kind,v),coef in self.nested(a,neg(f),b).items():
                assert kind=='r';out[v]-=coef/2
        return {k:v for k,v in out.items() if v}

def degree(a,cs):
    # 2 is the inverse of 2 modulo 3, including for doubled roots.
    return tuple(2*sum(x*c[j] for x,c in zip(a,cs))%3 for j in range(2))

def check_level(n):
    A=Algebra(n);N=A.N;tip=A.tip();frame=A.frame()
    assert len(A.R)==2*N*(N-1)+2**(N-1)
    assert len(tip)==2*N-5+2**(N-4)
    for a in A.R: assert A.eps(a,a)==-1
    code=((1,0),(0,1),(1,1),(1,2))
    cs=[(0,0)]*N
    for i,c in zip(range(4,8),code):cs[i]=c
    counts=Counter(degree(a,cs) for a in A.R)
    t=8*n+3+2**(4*n)
    assert all(counts[c]==t for c in product(range(3),repeat=2) if c!=(0,0))
    tc=Counter(degree(a,cs) for a in tip)
    assert tc[(0,0)]==8*n-5
    assert all(tc[c]==1+2**(4*n-3) for c in product(range(3),repeat=2) if c!=(0,0))
    blocks=Counter()
    for a in tip:
        if a in frame:continue
        ds=tuple(dot(a,f) for f in frame)
        assert sorted(ds)==[0,1,1]
        blocks[ds]+=1
    assert sorted(blocks.values())==sorted((8*n,2**(4*n-1),2**(4*n-1)))
    alternate_cs=list(code)+[(0,0)]*(N-4)
    alternate=Counter(degree(a,alternate_cs) for a in tip)
    alternate_profile=sorted(alternate[c] for c in product(range(3),repeat=2) if c!=(0,0))
    assert alternate[(0,0)]==0
    assert alternate_profile==sorted((0,0,1,1,1,8*n,2**(4*n-1),2**(4*n-1)))
    locked_results={}
    for lock,expected in ((2,8*n-1+2**(4*n-1)),(3,8*n-3+2**(4*n-2))):
        locked=[a for a in A.R if len(set(a[-lock:]))==1]
        lc=Counter(degree(a,alternate_cs) for a in locked)
        assert all(lc[c]==expected for c in product(range(3),repeat=2) if c!=(0,0))
        locked_tip=[a for a in locked if a[0]==a[1] and a[1]-a[2]==2]
        assert len(locked_tip)==expected
        locked_results[str(lock)]={'roots':len(locked),'tip_dimension':expected,
                                   'nonzero_character_fibre':expected}
    for f in frame:
        assert A.tip_product(f,f)=={f:F(1)}
        for g in frame:
            if f!=g:assert not A.tip_product(f,g)
    for a in tip:
        e=defaultdict(F)
        for f in frame:
            for r,v in A.tip_product(f,a).items():e[r]+=v
        assert {r:v for r,v in e.items() if v}=={a:F(1)}
    checked=0
    if n<=2:
        for a,b in product(tip,repeat=2):
            p=A.tip_product(a,b)
            assert p==A.tip_product(b,a)
            da,db=degree(a,cs),degree(b,cs)
            expect=tuple((x+y)%3 for x,y in zip(da,db))
            assert all(r in set(tip) and degree(r,cs)==expect for r in p)
            checked+=1
    # Opposite-pair formula is exhaustive over all spinorial gamma for
    # a single alpha; Weyl transitivity is not used as a certificate claim.
    alpha=(1,)*N
    cartan=0
    for gamma in (a for a in A.R if all(abs(x)==1 for x in a)):
        if gamma in (alpha,neg(alpha)):continue
        c=-dot(alpha,gamma)+int(add(gamma,neg(alpha)) in A.rs)-int(add(gamma,alpha) in A.rs)
        rr,hv=A.jac(alpha,neg(alpha),gamma)
        assert not any(hv)
        assert rr==({gamma:c} if c else {})
        cartan+=1
    # A definite nonzero Cartan-type witness for n >= 2.
    witness=None
    if n>=2:
        gamma=tuple(-1 if i<2*n else 1 for i in range(N))
        rr,hv=A.jac(alpha,neg(alpha),gamma)
        assert rr=={gamma:F(-1)} and not any(hv)
        witness={'alpha':alpha,'gamma':gamma,'coefficient':-1}
    jordan_witness=None
    if n>=2:
        # The two spinorial pairs in Section 7 of v2 have zero cross-product.
        aa=(1,1,-1,1)+((1,)*(N-5))+(-1,)
        bb=(1,1,-1,-1)+(-1,-1,-1)+((1,)*(N-8))+(-1,)
        ap=add(add(frame[0],frame[1]),neg(aa))
        bp=add(add(frame[0],frame[2]),neg(bb))
        assert all(a in A.rs for a in (aa,bb,ap,bp))
        kab=A.tip_product(aa,ap);kbb=A.tip_product(bb,bp)
        assert set(kab)=={frame[0],frame[1]} and kab[frame[0]]==kab[frame[1]]
        assert set(kbb)=={frame[0],frame[2]} and kbb[frame[0]]==kbb[frame[2]]
        u={aa:F(1),ap:1/(2*kab[frame[0]])}
        t={bb:F(1),bp:1/(2*kbb[frame[0]])}
        def prod(U,V):
            ans=defaultdict(F)
            for a,ca in U.items():
                for b,cb in V.items():
                    for r,k in A.tip_product(a,b).items():ans[r]+=ca*cb*k
            return {r:k for r,k in ans.items() if k}
        assert prod(u,u)=={frame[0]:F(1),frame[1]:F(1)}
        assert prod(t,t)=={frame[0]:F(1),frame[2]:F(1)}
        assert prod(u,t)=={}
        X=u|t;Y={frame[1]:F(1)};X2=prod(X,X)
        left,right=prod(prod(X2,Y),X),prod(X2,prod(Y,X))
        diff={r:left.get(r,F(0))-right.get(r,F(0)) for r in set(left)|set(right)}
        diff={r:k for r,k in diff.items() if k}
        assert diff=={r:-k/4 for r,k in u.items()}
        jordan_witness={'a':aa,'a_prime':ap,'b':bb,'b_prime':bp,
                        'u_second_coefficient':str(u[ap]),'t_second_coefficient':str(t[bp]),
                        'Jordanator':'-u/4'}
    return {'n':n,'N':N,'roots':len(A.R),'algebra_dimension':N+len(A.R),
            'tip_dimension':len(tip),'tip_fibres':{'zero':tc[(0,0)],'nonzero':tc[(1,0)]},
            'blocks':sorted(blocks.values()),'tip_product_pairs_checked':checked,
            'alternate_placement_nonzero_dimensions':alternate_profile,
            'locked_family_checks':locked_results,
            'opposite_pair_checks':cartan,'Jacobi_witness':witness,
            'Jordan_witness':jordan_witness}

def a2_frame_certificate():
    R=roots(1);rs=set(R)
    def rec(avail,pairs):
        if len(pairs)==4:return pairs
        for a in avail:
            for b in avail:
                if dot(a,b)!=-1:continue
                nxt=[r for r in avail if dot(r,a)==dot(r,b)==0]
                if len(nxt)<6*(3-len(pairs)):continue
                ans=rec(nxt,pairs+[(a,b)])
                if ans:return ans
        return None
    ans=rec(R,[]);assert ans
    # Doubled vectors are in D8, hence give an A2(4)^4 frame there.
    for a,b in ans:
        assert dot(a,a)==dot(b,b)==2 and dot(a,b)==-1
        assert all(isinstance(x,int) for x in a+b)
        assert sum(a)%2==sum(b)%2==0
    return ans

if __name__=='__main__':
    result={'levels':[check_level(n) for n in (1,2,3)],
            'divisible_by_27_residues':[n for n in range(27) if (8*n+3+pow(2,4*n,27))%27==0],
            'D8_scaled_A2_frame_doubled_E8_roots':a2_frame_certificate()}
    assert result['divisible_by_27_residues']==[1]
    result['script_sha256']=hashlib.sha256(pathlib.Path(__file__).read_bytes()).hexdigest()
    target=pathlib.Path(__file__).with_name('exact_check_results.json')
    target.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/root_clifford_bridge_check_results.json <==
{
  "scope": "Root-derived Clifford relations at n=1,2,3; complete matrix-product constants at n=1,2. The uniform proof is analytic.",
  "levels": [
    {
      "n": 1,
      "N": 8,
      "tip_dimension": 27,
      "vector_dimension": 8,
      "chiral_dimension": 8,
      "full_spinorial_dimension": 16,
      "root_Clifford_anticommutators_on_basis": 1024,
      "nonzero_skew_adjoint_entries_checked": 64,
      "matrix_product_pairs_checked": 729,
      "normalization_fixture": {
        "v_plus": [
          0,
          0,
          -2,
          0,
          2,
          0,
          0,
          0
        ],
        "v_minus": [
          0,
          0,
          -2,
          0,
          -2,
          0,
          0,
          0
        ],
        "s": [
          1,
          1,
          -1,
          1,
          -1,
          1,
          1,
          1
        ],
        "t": [
          1,
          1,
          -1,
          -1,
          1,
          1,
          1,
          1
        ],
        "sigma_V": -1,
        "C_v_plus_coefficient": -1,
        "C_adjoint_v_minus_coefficient": 1,
        "kappa": 1
      },
      "published_tip_coordinate_map_checked": true,
      "off_diagonal_metric_signature_in_root_coordinates": {
        "positive": 12,
        "negative": 12
      }
    },
    {
      "n": 2,
      "N": 12,
      "tip_dimension": 275,
      "vector_dimension": 16,
      "chiral_dimension": 128,
      "full_spinorial_dimension": 256,
      "root_Clifford_anticommutators_on_basis": 65536,
      "nonzero_skew_adjoint_entries_checked": 2048,
      "matrix_product_pairs_checked": 75625,
      "normalization_fixture": {
        "v_plus": [
          0,
          0,
          -2,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "v_minus": [
          0,
          0,
          -2,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "s": [
          1,
          1,
          -1,
          1,
          -1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "t": [
          1,
          1,
          -1,
          -1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "sigma_V": -1,
        "C_v_plus_coefficient": -1,
        "C_adjoint_v_minus_coefficient": 1,
        "kappa": 1
      },
      "published_tip_coordinate_map_checked": true,
      "off_diagonal_metric_signature_in_root_coordinates": {
        "positive": 136,
        "negative": 136
      }
    },
    {
      "n": 3,
      "N": 16,
      "tip_dimension": 4123,
      "vector_dimension": 24,
      "chiral_dimension": 2048,
      "full_spinorial_dimension": 4096,
      "root_Clifford_anticommutators_on_basis": 2359296,
      "nonzero_skew_adjoint_entries_checked": 49152,
      "matrix_product_pairs_checked": 0,
      "normalization_fixture": {
        "v_plus": [
          0,
          0,
          -2,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "v_minus": [
          0,
          0,
          -2,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "s": [
          1,
          1,
          -1,
          1,
          -1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "t": [
          1,
          1,
          -1,
          -1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "sigma_V": -1,
        "C_v_plus_coefficient": -1,
        "C_adjoint_v_minus_coefficient": 1,
        "kappa": 1
      },
      "published_tip_coordinate_map_checked": true,
      "off_diagonal_metric_signature_in_root_coordinates": {
        "positive": 2060,
        "negative": 2060
      }
    }
  ],
  "script_sha256": "56ece5e3e086f4153b7ccfb3dfc3c9f8e32a7660b7076c92b488b945f53dfb75",
  "root_engine_sha256": "8563359002d1e7f1bb6466cff2f6de658333148fe07db2a1e9b6103cb1ea7da0"
}


==> anc/root_clifford_bridge_checks.py <==
#!/usr/bin/env python3
"""Exact root-derived Clifford checks added for the v3 revision.

This uses the EP root product itself, rather than independent Clifford
generators. It checks every vector-generator anticommutator on the entire
spinorial tip basis at n=1,2,3, and all matrix-product constants at n=1,2.
The all-level identification is proved in the manuscript, not inferred
from these finite runs. Standard library only.
"""
from collections import Counter
from fractions import Fraction as F
from itertools import product
import hashlib
import json
from pathlib import Path

from exact_checks import Algebra, add, neg, dot


def check_level(n):
    algebra = Algebra(n)
    tip = algebra.tip()
    frame = algebra.frame()
    frame_index = {a: i for i, a in enumerate(frame)}
    blocks = {(0, 1): [], (0, 2): [], (1, 2): []}
    block_of = {}
    for a in tip:
        if a in frame_index:
            continue
        block = tuple(i for i, f in enumerate(frame) if dot(a, f) == 1)
        assert block in blocks
        blocks[block].append(a)
        block_of[a] = block
    vector, plus, minus = blocks[(1, 2)], blocks[(0, 1)], blocks[(0, 2)]
    assert len(vector) == 8*n
    assert len(plus) == len(minus) == 2**(4*n-1)
    mate, sigma = {}, {}
    for block, entries in blocks.items():
        f, g = (frame[i] for i in block)
        for a in entries:
            b = add(add(f, g), neg(a))
            assert b in block_of and block_of[b] == block
            p = algebra.tip_product(a, b)
            assert set(p) == {f, g} and p[f] == p[g]
            sign = 2*p[f]
            assert sign in (-1, 1)
            mate[a], sigma[a] = b, int(sign)
    for a in mate:
        assert mate[mate[a]] == a and sigma[mate[a]] == sigma[a]

    def q(a, b):
        return F(sigma[a], 2) if mate[a] == b else F(0)

    spin = plus + minus
    spin_index = {a: i for i, a in enumerate(spin)}
    gammas = []
    c_plus, c_minus = {}, {}
    for v in vector:
        gamma = []
        for s in spin:
            p = algebra.tip_product(v, s)
            assert len(p) <= 1
            if not p:
                gamma.append((-1, 0))
                continue
            t, coefficient = next(iter(p.items()))
            assert block_of[t] == ((0, 2) if block_of[s] == (0, 1) else (0, 1))
            coefficient *= 2
            assert coefficient in (-1, 1)
            coefficient = int(coefficient)
            if block_of[s] == (0, 1):
                c_plus[v, s] = (t, coefficient)
            else:
                c_minus[v, s] = (t, coefficient)
                coefficient = -coefficient
            gamma.append((spin_index[t], coefficient))
        gammas.append(gamma)

    anticommutators = 0
    for i, vi in enumerate(vector):
        for j, vj in enumerate(vector):
            rhs = -2*q(vi, vj)
            for k in range(len(spin)):
                left = {}
                mid, c = gammas[j][k]
                if c:
                    target, d = gammas[i][mid]
                    if d:
                        left[target] = c*d
                mid, c = gammas[i][k]
                if c:
                    target, d = gammas[j][mid]
                    if d:
                        left[target] = left.get(target, 0) + c*d
                left = {target: coefficient for target, coefficient in left.items() if coefficient}
                assert left == ({k: rhs} if rhs else {}), (n, i, j, k, left, rhs)
                anticommutators += 1

    # Skew-adjointness of Gamma for q_+ + q_-, equivalent to the
    # trace-adjoint relation between the two mixed Clifford maps.
    adjoint_checks = 0
    for gamma in gammas:
        for i, (j, coefficient) in enumerate(gamma):
            if not coefficient:
                continue
            mi = spin_index[mate[spin[i]]]
            mj = spin_index[mate[spin[j]]]
            other_target, other_coefficient = gamma[mj]
            assert other_target == mi
            assert coefficient*sigma[spin[j]] + other_coefficient*sigma[spin[i]] == 0
            adjoint_checks += 1

    # The explicit all-level normalization fixture in the proof.
    vp = [0]*algebra.N
    vp[2], vp[4] = -2, 2
    vm = [0]*algebra.N
    vm[2], vm[4] = -2, -2
    vp, vm = tuple(vp), tuple(vm)
    s0 = tuple(-1 if i in (2, 4) else 1 for i in range(algebra.N))
    assert s0 in plus
    t0, c1 = c_plus[vp, s0]
    s1, c2 = c_minus[vm, t0]
    assert s1 == s0 and c1*c2 == sigma[vp]
    assert (vm, s0) not in c_plus
    assert 2*q(vp, vm) == sigma[vp]

    # Published-tip to manuscript-tip signed coordinate permutation:
    # e1->-e3, e2->-e1, e3->-e2, e4->-e5,
    # ej->e(j+1) (5<=j<=N-1), eN->e4.
    def coordinate_map(a):
        out = [0]*algebra.N
        out[2], out[0], out[1], out[4] = -a[0], -a[1], -a[2], -a[3]
        for j in range(4, algebra.N-1):
            out[j+1] = a[j]
        out[3] = a[-1]
        return tuple(out)

    published_tip = [a for a in algebra.R if a[0]-a[1] == 2 and a[0]+a[1]-2*a[2] == 2]
    assert {coordinate_map(a) for a in published_tip} == set(tip)
    p1 = [0]*algebra.N
    p1[0] = p1[-1] = 2
    p2 = [0]*algebra.N
    p2[0], p2[-1] = 2, -2
    p3 = [0]*algebra.N
    p3[1] = p3[2] = -2
    assert tuple(map(coordinate_map, (p1, p2, p3))) == (frame[1], frame[2], frame[0])
    assert all(coordinate_map(a) in algebra.rs for a in algebra.R)
    # This verifies the root labels. The Lie-group lift and torus
    # normalization, not an uncorrected label permutation, handle epsilon.

    product_checks = 0
    if n <= 2:
        for a, b in product(tip, repeat=2):
            if a in frame_index and b in frame_index:
                expected = {a: F(1)} if a == b else {}
            elif a in frame_index or b in frame_index:
                f, u = (a, b) if a in frame_index else (b, a)
                expected = {u: F(1, 2)} if frame_index[f] in block_of[u] else {}
            elif block_of[a] == block_of[b]:
                expected = {frame[i]: q(a, b) for i in block_of[a]} if q(a, b) else {}
            elif (1, 2) in (block_of[a], block_of[b]):
                v, u = (a, b) if block_of[a] == (1, 2) else (b, a)
                table = c_plus if block_of[u] == (0, 1) else c_minus
                p = table.get((v, u))
                expected = {p[0]: F(p[1], 2)} if p else {}
            else:
                s, t = (a, b) if block_of[a] == (0, 1) else (b, a)
                expected = {}
                # beta is determined by the trace-adjoint relation:
                # q_V(beta(s,t),v)=q_-(C(v)s,t).
                for v in vector:
                    p = c_plus.get((v, s))
                    if p:
                        coefficient = F(p[1])*q(p[0], t)/q(v, mate[v])/2
                        if coefficient:
                            expected[mate[v]] = coefficient
            actual = algebra.tip_product(a, b)
            assert actual == expected, (n, a, b, actual, expected)
            product_checks += 1

    return {
        'n': n, 'N': algebra.N, 'tip_dimension': len(tip),
        'vector_dimension': len(vector), 'chiral_dimension': len(plus),
        'full_spinorial_dimension': len(spin),
        'root_Clifford_anticommutators_on_basis': anticommutators,
        'nonzero_skew_adjoint_entries_checked': adjoint_checks,
        'matrix_product_pairs_checked': product_checks,
        'normalization_fixture': {
            'v_plus': vp, 'v_minus': vm, 's': s0, 't': t0,
            'sigma_V': sigma[vp], 'C_v_plus_coefficient': c1,
            'C_adjoint_v_minus_coefficient': c2,
            'kappa': 1
        },
        'published_tip_coordinate_map_checked': True,
        'off_diagonal_metric_signature_in_root_coordinates': {
            'positive': sum(len(entries)//2 for entries in blocks.values()),
            'negative': sum(len(entries)//2 for entries in blocks.values())
        }
    }


if __name__ == '__main__':
    result = {
        'scope': 'Root-derived Clifford relations at n=1,2,3; complete matrix-product constants at n=1,2. The uniform proof is analytic.',
        'levels': [check_level(n) for n in (1, 2, 3)],
        'script_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        'root_engine_sha256': hashlib.sha256(Path(__file__).with_name('exact_checks.py').read_bytes()).hexdigest()
    }
    output = Path(__file__).with_name('root_clifford_bridge_check_results.json')
    output.write_text(json.dumps(result, indent=2)+'\n', encoding='utf-8')
    print(json.dumps(result, indent=2))

